Exploring Mount Neverest

The problem `Exploring Mount Neverest' by Henry Ernest Dudeney is solved. Dudeney formulated the problem in the beginning of the 20th century and gave a non-optimal solution (without estimating the non-optimality).

==> anc/neverestimates.mws <==
{VERSION 5 0 "IBM INTEL NT" "5.0" }
{USTYLETAB {CSTYLE "Maple Input" -1 0 "Courier" 0 1 255 0 0 1 0 1 0 0 
1 0 0 0 0 1 }{CSTYLE "2D Math" -1 2 "Times" 0 1 0 0 0 0 0 0 2 0 0 0 0 
0 0 1 }{CSTYLE "2D Output" 2 20 "" 0 1 0 0 255 1 0 0 0 0 0 0 0 0 0 1 }
{PSTYLE "Normal" -1 0 1 {CSTYLE "" -1 -1 "Times" 1 12 0 0 0 1 2 2 2 2 
2 2 1 1 1 1 }1 1 0 0 0 0 1 0 1 0 2 2 0 1 }{PSTYLE "Warning" -1 7 1 
{CSTYLE "" -1 -1 "Courier" 1 10 0 0 255 1 2 2 2 2 2 1 1 1 3 1 }1 1 0 
0 0 0 1 0 1 0 2 2 0 1 }{PSTYLE "Maple Output" -1 11 1 {CSTYLE "" -1 
-1 "Times" 1 12 0 0 0 1 2 2 2 2 2 2 1 1 1 1 }3 3 0 0 0 0 1 0 1 0 2 2 
0 1 }{PSTYLE "Maple Output" -1 12 1 {CSTYLE "" -1 -1 "Times" 1 12 0 0 
0 1 2 2 2 2 2 2 1 1 1 1 }1 3 0 0 0 0 1 0 1 0 2 2 0 1 }}
{SECT 0 {EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 8 "restart;" }}}{EXCHG 
{PARA 0 "> " 0 "" {MPLTEXT 1 0 14 "daydist := 20;" }}{PARA 11 "" 1 "" 
{XPPMATH 20 "6#>%(daydistG\"#?" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 
1 0 45 "# lemma inequality with t, where e[1] >= f[1]" }}{PARA 0 "> " 
0 "" {MPLTEXT 1 0 23 "Eq_e1_t := proc(k,j,e0)" }}{PARA 0 "> " 0 "" 
{MPLTEXT 1 0 58 "  daydist/2 * t = G + add(e[i],i=2..k) + add(f[i],i=1
..j) " }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 39 "                    - 1/2 \+
* e0 + C[k,j]" }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 4 "end;" }}{PARA 12 "
" 1 "" {XPPMATH 20 "6#>%(Eq_e1_tGf*6%%\"kG%\"jG%#e0G6\"F*F*/,$*(\"\"#!
\"\"%(daydistG\"\"\"%\"tGF1F1,,%\"GGF1-%$addG6$&%\"eG6#%\"iG/F;;F.9$F1
-F66$&%\"fGF:/F;;F19%F1*&#F1F.F19&F1F/&%\"CG6$F>FEF1F*F*F*" }}}{EXCHG 
{PARA 0 "> " 0 "" {MPLTEXT 1 0 41 "# lemma inequality with t, where f1
 >= e1" }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 23 "Eq_f1_t := proc(k,j,e0)" 
}}{PARA 0 "> " 0 "" {MPLTEXT 1 0 58 "  daydist/2 * t = G + add(e[i],i=
1..k) + add(f[i],i=2..j) " }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 39 "      \+
              - 1/2 * e0 + C[k,j]" }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 4 
"end;" }}{PARA 12 "" 1 "" {XPPMATH 20 "6#>%(Eq_f1_tGf*6%%\"kG%\"jG%#e0
G6\"F*F*/,$*(\"\"#!\"\"%(daydistG\"\"\"%\"tGF1F1,,%\"GGF1-%$addG6$&%\"
eG6#%\"iG/F;;F19$F1-F66$&%\"fGF:/F;;F.9%F1*&#F1F.F19&F1F/&%\"CG6$F>FEF
1F*F*F*" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 48 "# lemma inequali
ty without t, where e[1] >= f[1]" }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 18 
"Eq_e1 := proc(k,j)" }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 50 "  G + add(e[
i],i=2..k) + add(f[i],i=1..j) + C[k,j]" }}{PARA 0 "> " 0 "" {MPLTEXT 
1 0 46 "       = 1/2 * e[0] + add(e[i],i=k+1..2*k+j-1)" }}{PARA 0 "> \+
" 0 "" {MPLTEXT 1 0 51 "             + 1/2 * e[2*k+j] + (2*k+j) * dayd
ist/2" }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 4 "end;" }}{PARA 12 "" 1 "" 
{XPPMATH 20 "6#>%&Eq_e1Gf*6$%\"kG%\"jG6\"F)F)/,*%\"GG\"\"\"-%$addG6$&%
\"eG6#%\"iG/F4;\"\"#9$F--F/6$&%\"fGF3/F4;F-9%F-&%\"CG6$F8F?F-,**&#F-F7
F-&F26#\"\"!F-F--F/6$F1/F4;,&F8F-F-F-,(*&F7F-F8F-F-F?F-F-!\"\"F-*&FEF-
&F26#,&*&F7F-F8F-F-F?F-F-F-*&FEF-*&FTF-%(daydistGF-F-F-F)F)F)" }}}
{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 48 "# lemma inequality without t
, where f[1] >= e[1]" }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 18 "Eq_f1 := pr
oc(k,j)" }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 50 "  G + add(e[i],i=1..k) +
 add(f[i],i=2..j) + C[k,j]" }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 46 "     \+
  = 1/2 * e[0] + add(e[i],i=k+1..2*k+j-1)" }}{PARA 0 "> " 0 "" 
{MPLTEXT 1 0 51 "             + 1/2 * e[2*k+j] + (2*k+j) * daydist/2" 
}}{PARA 0 "> " 0 "" {MPLTEXT 1 0 4 "end;" }}{PARA 12 "" 1 "" {XPPMATH 
20 "6#>%&Eq_f1Gf*6$%\"kG%\"jG6\"F)F)/,*%\"GG\"\"\"-%$addG6$&%\"eG6#%\"
iG/F4;F-9$F--F/6$&%\"fGF3/F4;\"\"#9%F-&%\"CG6$F7F?F-,**&#F-F>F-&F26#\"
\"!F-F--F/6$F1/F4;,&F7F-F-F-,(*&F>F-F7F-F-F?F-F-!\"\"F-*&FEF-&F26#,&*&
F>F-F7F-F-F?F-F-F-*&FEF-*&FTF-%(daydistGF-F-F-F)F)F)" }}}{EXCHG {PARA 
0 "> " 0 "" {MPLTEXT 1 0 38 "# estimate t (time in days) from below" }
}{PARA 0 "> " 0 "" {MPLTEXT 1 0 28 "estimate_t := proc(eqns,k,j)" }}
{PARA 0 "> " 0 "" {MPLTEXT 1 0 40 "  vars := \{e[i]$i=0..k, f[i]$i=1..
j, t\};" }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 36 "  est := subs(solve(eqns
, vars), t);" }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 22 "  for i from 0 to k
 do" }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 25 "    for ii from 0 to j do" }
}{PARA 0 "> " 0 "" {MPLTEXT 1 0 33 "      cf := coeff (est, C[i,ii]);
" }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 20 "      if cf > 0 then" }}{PARA 
0 "> " 0 "" {MPLTEXT 1 0 33 "        est := est - cf * C[i,ii]" }}
{PARA 0 "> " 0 "" {MPLTEXT 1 0 8 "      fi" }}{PARA 0 "> " 0 "" 
{MPLTEXT 1 0 7 "    od " }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 5 "  od;" }}
{PARA 0 "> " 0 "" {MPLTEXT 1 0 30 "  for i from 0 to k + j + 2 do" }}
{PARA 0 "> " 0 "" {MPLTEXT 1 0 28 "    cf := coeff (est, C[i]);" }}
{PARA 0 "> " 0 "" {MPLTEXT 1 0 18 "    if cf > 0 then" }}{PARA 0 "> " 
0 "" {MPLTEXT 1 0 28 "      est := est - cf * C[i]" }}{PARA 0 "> " 0 "
" {MPLTEXT 1 0 6 "    fi" }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 5 "  od;" }
}{PARA 0 "> " 0 "" {MPLTEXT 1 0 12 "  return est" }}{PARA 0 "> " 0 "" 
{MPLTEXT 1 0 4 "end;" }}{PARA 7 "" 1 "" {TEXT -1 71 "Warning, `vars` i
s implicitly declared local to procedure `estimate_t`\n" }}{PARA 7 "" 
1 "" {TEXT -1 70 "Warning, `est` is implicitly declared local to proce
dure `estimate_t`\n" }}{PARA 7 "" 1 "" {TEXT -1 68 "Warning, `i` is im
plicitly declared local to procedure `estimate_t`\n" }}{PARA 7 "" 1 "
" {TEXT -1 69 "Warning, `ii` is implicitly declared local to procedure
 `estimate_t`\n" }}{PARA 7 "" 1 "" {TEXT -1 69 "Warning, `cf` is impli
citly declared local to procedure `estimate_t`\n" }}{PARA 12 "" 1 "" 
{XPPMATH 20 "6#>%+estimate_tGf*6%%%eqnsG%\"kG%\"jG6'%%varsG%$estG%\"iG
%#iiG%#cfG6\"F0C'>8$<%%\"tG-%\"$G6$&%\"eG6#8&/F<;\"\"!9%-F76$&%\"fGF;/
F<;\"\"\"9&>8%-%%subsG6$-%&solveG6$9$F3F5?(F<F?FGF@%%trueG?(8'F?FGFHFS
C$>8(-%&coeffG6$FJ&%\"CG6$F<FU@$2F?FX>FJ,&FJFG*&FXFGFfnFG!\"\"?(F<F?FG
,(F@FGFHFG\"\"#FGFSC$>FX-FZ6$FJ&FgnF;@$Fjn>FJ,&FJFG*&FXFGFfoFGF^oOFJF0
F0F0" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 41 "# one way trip to a
bout 100 miles farther" }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 38 "est_O := \+
estimate_t(\{G = e[0] + C[1], " }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 41 " \+
           e[0] + C[0] = e[1] + daydist," }}{PARA 0 "> " 0 "" 
{MPLTEXT 1 0 39 "            seq(Eq_e1(k,0), k = 1..41)," }}{PARA 0 ">
 " 0 "" {MPLTEXT 1 0 48 "            seq(Eq_e1_t(k,0,e[0]), k = 42..82
)\}," }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 19 "            82, 0);" }}
{PARA 11 "" 1 "" {XPPMATH 20 "6#>%&est_OG,&#\"%#Q#\"\"&!\"\"*(\"%O:\"
\"\"\"$v#F)%\"GGF,F," }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 27 "82,
 subs(G=100,est_O) - 82;" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"##)#\"\"
)\"#b" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 59 "82, 1 - (solve(est
_O = 83, G) - 100)/20; # starting at dawn" }}{PARA 11 "" 1 "" 
{XPPMATH 20 "6$\"##)#\"%(4'\"%Wh" }}}{EXCHG {PARA 0 "> " 0 "" 
{MPLTEXT 1 0 51 "# round trip to about 50 miles farther, if e1 >= f1" 
}}{PARA 0 "> " 0 "" {MPLTEXT 1 0 35 "est_R1 := estimate_t(\{f[1] = e[0
], " }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 53 "            f[2] = f[1] - da
ydist + C[2],            " }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 55 "      \+
      G + C[0] = 1/2*e[0] + 1/2*e[1] + daydist/2," }}{PARA 0 "> " 0 "
" {MPLTEXT 1 0 41 "            e[1] + C[1] = e[2] + daydist," }}{PARA 
0 "> " 0 "" {MPLTEXT 1 0 38 "            seq(Eq_e1(k,1), k = 2..4)," }
}{PARA 0 "> " 0 "" {MPLTEXT 1 0 38 "            seq(Eq_e1(k,2), k = 4.
.8)," }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 44 "            seq(Eq_e1_t(k,2
,0), k = 9..18)\}," }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 19 "            1
8, 2);" }}{PARA 11 "" 1 "" {XPPMATH 20 "6#>%'est_R1G,&#\"$v$\"\")!\"\"
*(\"#F\"\"\"\"#?F)%\"GGF,F," }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 
61 "20, subs(G=50,est_R1) - 20; # round trip halfway, if e1 >= f1" }}
{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#?#\"\"&\"\")" }}}{EXCHG {PARA 0 "> \+
" 0 "" {MPLTEXT 1 0 51 "# round trip to about 50 miles farther, if f1 \+
>= e1" }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 35 "est_R2 := estimate_t(\{f[1
] = e[0], " }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 42 "            f[2] = f[
1] - daydist + C[2], " }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 44 "          \+
  f[3] = f[2] - daydist + C[3],   " }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 
28 "            f[1] = G - C[1]," }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 38 
"            seq(Eq_f1(k,1), k = 0..0)," }}{PARA 0 "> " 0 "" {MPLTEXT 
1 0 38 "            seq(Eq_f1(k,2), k = 1..7)," }}{PARA 0 "> " 0 "" 
{MPLTEXT 1 0 44 "            seq(Eq_f1_t(k,3,0), k = 8..16)\}," }}
{PARA 0 "> " 0 "" {MPLTEXT 1 0 19 "            18, 3);" }}{PARA 11 "" 
1 "" {XPPMATH 20 "6#>%'est_R2G,&\"#W!\"\"*(\"$\"=\"\"\"\"$S\"F'%\"GGF*
F*" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 61 "20, subs(G=50,est_R2)
 - 20; # round trip halfway, if f1 >= e1" }}{PARA 11 "" 1 "" {XPPMATH 
20 "6$\"#?#\"\"*\"#9" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 51 "# r
ound trip to about 50 miles farther, if f1 >= e1" }}{PARA 0 "> " 0 "" 
{MPLTEXT 1 0 35 "est_R3 := estimate_t(\{f[1] = e[0], " }}{PARA 0 "> " 
0 "" {MPLTEXT 1 0 41 "            f[2] = f[1] - daydist + C[2]," }}
{PARA 0 "> " 0 "" {MPLTEXT 1 0 42 "            f[3] = f[2] - daydist +
 C[3], " }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 28 "            f[1] = G - C
[1]," }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 38 "            seq(Eq_f1(k,1),
 k = 0..0)," }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 38 "            seq(Eq_f
1(k,2), k = 1..3)," }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 38 "            s
eq(Eq_f1(k,3), k = 4..7)," }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 44 "      \+
      seq(Eq_f1_t(k,3,0), k = 8..17)\}," }}{PARA 0 "> " 0 "" {MPLTEXT 
1 0 19 "            19, 3);" }}{PARA 11 "" 1 "" {XPPMATH 20 "6#>%'est_
R3G,&#\"$L$\"\"(!\"\"*(\"$\">\"\"\"\"$S\"F)%\"GGF,F," }}}{EXCHG {PARA 
0 "> " 0 "" {MPLTEXT 1 0 61 "20, subs(G=50,est_R3) - 20; # round trip \+
halfway, if f1 >= e1" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#?#\"\"*\"#9
" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 58 "# round trip to about 5
0 miles farther, e1 >= f1 is better" }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 
39 "est_R23 := 1/5 * est_R2 + 4/5 * est_R3;" }}{PARA 0 "> " 0 "" 
{MPLTEXT 1 0 7 "est_R1;" }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 57 "est_R23 \+
- est_R1; # est_R1 is the lowest estimate of both" }}{PARA 11 "" 1 "" 
{XPPMATH 20 "6#>%(est_R23G,&#\"$G$\"\"(!\"\"*(\"#F\"\"\"\"#?F)%\"GGF,F
," }}{PARA 11 "" 1 "" {XPPMATH 20 "6#,&#\"$v$\"\")!\"\"*(\"#F\"\"\"\"#
?F'%\"GGF*F*" }}{PARA 11 "" 1 "" {XPPMATH 20 "6##\"\"\"\"#c" }}}
{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 29 "# part A of Algorithm 1 and \+
2" }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 45 "est_A1 := estimate_t(\{f[1] = \+
G, f[2] = e[0], " }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 43 "            f[3
] = f[1] - daydist + C[3],  " }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 41 "   \+
         f[4] = f[2] - daydist + C[4]," }}{PARA 0 "> " 0 "" {MPLTEXT 
1 0 55 "            G + C[0] = 1/2*e[0] + 1/2*e[1] + daydist/2," }}
{PARA 0 "> " 0 "" {MPLTEXT 1 0 38 "            seq(Eq_f1(k,2), k = 0..
1)," }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 40 "            seq(Eq_f1_t(k,3,
0), k=2..3)," }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 41 "            seq(Eq_
f1_t(k,4,0), k=4..4)\}," }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 18 "        \+
    4, 4);" }}{PARA 11 "" 1 "" {XPPMATH 20 "6#>%'est_A1G,&*(\"\"(\"\"
\"\"#5!\"\"%\"GGF(F(\"#6F*" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 
46 "subs(G=100-70,est_A1); # part A of Algorithm 1" }}{PARA 11 "" 1 "
" {XPPMATH 20 "6#\"#5" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 57 "9,
 subs(G=100-71-1/4,est_A1) - 9; # part A of Algorithm 2" }}{PARA 11 "
" 1 "" {XPPMATH 20 "6$\"\"*#\"\"\"\"\")" }}}{EXCHG {PARA 0 "> " 0 "" 
{MPLTEXT 1 0 23 "# part A of Algorithm 3" }}{PARA 0 "> " 0 "" 
{MPLTEXT 1 0 45 "est_A3 := estimate_t(\{f[1] = G, f[2] = e[0], " }}
{PARA 0 "> " 0 "" {MPLTEXT 1 0 41 "            f[3] = f[1] - daydist +
 C[3]," }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 55 "            G + C[0] = 1/
2*e[0] + 1/2*e[1] + daydist/2," }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 38 " \+
           seq(Eq_f1(k,2), k = 0..1)," }}{PARA 0 "> " 0 "" {MPLTEXT 1 
0 41 "            seq(Eq_f1_t(k,3,0), k=2..4)\}," }}{PARA 0 "> " 0 "" 
{MPLTEXT 1 0 18 "            4, 3);" }}{PARA 11 "" 1 "" {XPPMATH 20 "6
#>%'est_A3G,&*(\"#A\"\"\"\"#N!\"\"%\"GGF(F(#\"#k\"\"(F*" }}}{EXCHG 
{PARA 0 "> " 0 "" {MPLTEXT 1 0 59 "6, subs(G=100-75-20/29,est_A3) - 6;
 # part A of Algorithm 3" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"\"'#\"\"
%\"#H" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 51 "# part B of Algori
thm 1 (optimized) and Algorithm 2" }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 
39 "est_B1 := estimate_t(\{G = e[0] + C[1], " }}{PARA 0 "> " 0 "" 
{MPLTEXT 1 0 41 "            e[0] + C[0] = e[1] + daydist," }}{PARA 0 
"> " 0 "" {MPLTEXT 1 0 38 "            seq(Eq_e1(k,0), k = 1..5)," }}
{PARA 0 "> " 0 "" {MPLTEXT 1 0 47 "            seq(Eq_e1_t(k,0,e[0]), \+
k = 6..10)\}," }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 19 "            10, 0)
;" }}{PARA 11 "" 1 "" {XPPMATH 20 "6#>%'est_B1G,&*(\"#C\"\"\"\"#N!\"\"
%\"GGF(F(#\"$e#\"\"(F*" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 51 "1
1, subs(G=70,est_B1) - 11; # part B of Algorithm 1" }}{PARA 11 "" 1 "
" {XPPMATH 20 "6$\"#6#\"\"\"\"\"(" }}}{EXCHG {PARA 0 "> " 0 "" 
{MPLTEXT 1 0 46 "subs(G=71+1/4,est_B1); # part B of Algorithm 2" }}
{PARA 11 "" 1 "" {XPPMATH 20 "6#\"#7" }}}{EXCHG {PARA 0 "> " 0 "" 
{MPLTEXT 1 0 23 "# part B of Algorithm 2" }}{PARA 0 "> " 0 "" 
{MPLTEXT 1 0 39 "est_B2 := estimate_t(\{G = e[0] + C[1], " }}{PARA 0 "
> " 0 "" {MPLTEXT 1 0 41 "            e[0] + C[0] = e[1] + daydist," }
}{PARA 0 "> " 0 "" {MPLTEXT 1 0 38 "            seq(Eq_e1(k,0), k = 1.
.6)," }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 47 "            seq(Eq_e1_t(k,0
,e[0]), k = 7..12)\}," }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 19 "          \+
  12, 0);" }}{PARA 11 "" 1 "" {XPPMATH 20 "6#>%'est_B2G,&*(\"\"%\"\"\"
\"\"&!\"\"%\"GGF(F(\"#XF*" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 
46 "subs(G=71+1/4,est_B2); # part B of Algorithm 2" }}{PARA 11 "" 1 "
" {XPPMATH 20 "6#\"#7" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 23 "# \+
part B of Algorithm 3" }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 39 "est_B3 := \+
estimate_t(\{G = e[0] + C[1], " }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 41 " \+
           e[0] + C[0] = e[1] + daydist," }}{PARA 0 "> " 0 "" 
{MPLTEXT 1 0 38 "            seq(Eq_e1(k,0), k = 1..7)," }}{PARA 0 "> \+
" 0 "" {MPLTEXT 1 0 47 "            seq(Eq_e1_t(k,0,e[0]), k = 8..14)
\}," }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 19 "            14, 0);" }}
{PARA 11 "" 1 "" {XPPMATH 20 "6#>%'est_B3G,&*(\"#C\"\"\"\"#D!\"\"%\"GG
F(F(#\"$%G\"\"&F*" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 57 "15, su
bs(G=75+20/29,est_B3) - 15; # part B of Algorithm 3" }}{PARA 11 "" 1 "
" {XPPMATH 20 "6$\"#:#\"#D\"#H" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 
1 0 21 "est_C := G / daydist;" }}{PARA 11 "" 1 "" {XPPMATH 20 "6#>%&es
t_CG,$*&\"#?!\"\"%\"GG\"\"\"F*" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 
1 0 27 "# Optimality of Algorithm 2" }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 
41 "est_B12 := 7/16 * est_B1 + 9/16 * est_B2;" }}{PARA 0 "> " 0 "" 
{MPLTEXT 1 0 49 "22, est_B12 + subs(G=100-G, est_A1 + est_C) - 22;" }}
{PARA 11 "" 1 "" {XPPMATH 20 "6#>%(est_B12G,&*(\"\"$\"\"\"\"\"%!\"\"%
\"GGF(F(#\"$j'\"#;F*" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#A#\"\"*\"#;
" }}}{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 42 "# part A and part B tak
e more than 21 days" }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 39 "est_B21 := 7
/8 * est_B1 + 1/8 * est_B2;" }}{PARA 0 "> " 0 "" {MPLTEXT 1 0 41 "21, \+
est_B21 + subs(G=100-G, est_A1) - 21;" }}{PARA 11 "" 1 "" {XPPMATH 20 
"6#>%(est_B21G,&*(\"\"(\"\"\"\"#5!\"\"%\"GGF(F(#\"$.$\"\")F*" }}{PARA 
11 "" 1 "" {XPPMATH 20 "6$\"#@#\"\"\"\"\")" }}}{EXCHG {PARA 0 "> " 0 "
" {MPLTEXT 1 0 27 "# optimality of Algorithm 3" }}{PARA 0 "> " 0 "" 
{MPLTEXT 1 0 46 "est := est_B3 + subs(G=100-G, est_A3 + est_C);" }}
{PARA 0 "> " 0 "" {MPLTEXT 1 0 31 "23, subs(G=75+20/29, est) - 23;" }}
{PARA 11 "" 1 "" {XPPMATH 20 "6#>%$estG,&*(\"$(>\"\"\"\"$+(!\"\"%\"GGF
(F(#\"#n\"#NF(" }}{PARA 11 "" 1 "" {XPPMATH 20 "6$\"#B#\"#D\"$;\"" }}}
{EXCHG {PARA 0 "> " 0 "" {MPLTEXT 1 0 0 "" }}}}{MARK "16 3 0" 0 }
{VIEWOPTS 1 1 0 1 1 1803 1 1 1 1 }{PAGENUMBERS 0 1 2 33 1 1 }


==> anc/stackstrategy.py <==
def minimumkey (dictionary):
    if dictionary:
        return min(dictionary)
    else:
        return None

def maximumkey (dictionary):
    if dictionary:
        return max(dictionary)
    else:
        return None

def previouskey (dictionary, key):
    previousk = None
    for k in dictionary:
        if k < key:
            if previousk == None:
                previousk = k
            elif k > previousk:
                previousk = k
    return previousk

def nextkey (dictionary, key):
    nextk = None
    for k in dictionary:
        if k > key:
            if nextk == None:
                nextk = k
            elif k < nextk:
                nextk = k
    return nextk

def addtoitem (dictionary, key, value):
    v = dictionary.get (key, 0) + value
    if v:
        dictionary[key] = v
    else:
        dictionary.pop (key, 0)

from fractions import Fraction

def showfraction (f):
    f = Fraction(f)
    t = f.__trunc__()
    f -= t
    if f:
        if (t):
            print (t, end='')
            if f > 0:
                print ('+', end='')
        print (f, end='')
    else:    
        print (t, end='')
    
def showsituation (fuel, position, bananastacks):
    showfraction (fuel)
    print (' @ ', end='')
    showfraction (position)
    print ('  {', end='')
    for k in sorted(bananastacks):
        print ('  ', end='');
        print (bananastacks[k], end='')
        print (' @ ', end='')
        showfraction (k)
    print ('  }')

def stackstrategy (startfuel, bananas, antibananas,
                   startposition = 0, endposition = None):
    startfuel = Fraction(startfuel)
    startposition = Fraction(startposition)
    if endposition is not None:
        endposition = Fraction(endposition)   
    bananastacks = {}
    addtoitem (bananastacks, startposition, startfuel.__floor__())
    stomach = startfuel - startfuel.__floor__()
    for k in bananas:
        addtoitem (bananastacks, Fraction(k), 1)
    for k in antibananas:
        addtoitem (bananastacks, Fraction(k), -1)
    position = startposition
    maxposition = position
    if stomach:
        showsituation (stomach, position, bananastacks)
    
    while True:
        # return to hindmost banana
        hindmost = minimumkey (bananastacks)
        if hindmost is None:
            hindmost = endposition
        if hindmost is not None:
            if position - hindmost >= unitdistance * stomach:
                position -= unitdistance * stomach
                stomach = Fraction(0)
        # eat hindmost banana if stomach is empty
        assert stomach >= 0
        if not stomach:
            showsituation (stomach, position, bananastacks)
            if hindmost == position and bananastacks.get (position, 0) > 0:
                stomach = Fraction(1)
                addtoitem (bananastacks, position, -1)
            else:
                break
        # determine direction and bananas on back
        previousposition = previouskey (bananastacks, position)
        nextposition = nextkey (bananastacks, position)
        ground = bananastacks.get (position, 0)
        if ground > 0:
            forward = True
            if ground & 1:
                back = 1
                addtoitem (bananastacks, position, -1)
            else:
                back = 2
                addtoitem (bananastacks, position, -2)
        elif previousposition is not None:
            forward = False
            back = 0
        elif ground == 0:
            forward = True
            back = 0
        else:
            showsituation (stomach, position, bananastacks)
            break
        # compute new position
        if forward:
            hindmost = minimumkey (bananastacks)
            if hindmost is None:
                if not back:
                    hindmost = endposition
            newposition = unitdistance * stomach
            newposition /= max(2 * back - 1, 1)
            newposition += position
            if hindmost is not None and hindmost < newposition:
                newposition = unitdistance * stomach
                newposition -= (position - hindmost)
                newposition /= max(2 * back, 2)
                newposition += position
            assert bananastacks == {} and back == 0 or newposition > position
            if newposition <= position:
                newposition = position - unitdistance * stomach
            elif nextposition is not None and nextposition < newposition:
                newposition = nextposition
        else:
            newposition = position - unitdistance * stomach
            assert newposition < previousposition
            newposition = previousposition
        # go to new position
        distance = abs(newposition - position) * max(2 * back - 1, 1)
        stomach -= distance / unitdistance
        position = newposition
        addtoitem (bananastacks, position, back)
        if maxposition < position:
            maxposition = position
    print ('Farthest position = ', end='')
    showfraction (maxposition)
    print ('.')
    assert endposition == None or position == endposition
    print ()
       
unitdistance = 20

print ('One way trip of 100 miles, 82+8/55 days.') 
stackstrategy (82+Fraction(8,55), [], [])

print ('One way trip of 100 miles, starting at dawn, ', end='')
print ('83 - 47/6144 = 82+6097/6144 days.') 
stackstrategy (83, [], [100])

print ('Round trip of 50 miles, e1 >= f1, 21 - 3/8 = 20+5/8 days.')
stackstrategy (21, [], [12+Fraction(1,2), 32+Fraction(1,2)],
               endposition = 32+Fraction(1,2))

print ('Round trip of 50 miles, f1 >= e1, 21+1/7 - 1/2 = 20+9/14 days.')
stackstrategy (21+Fraction(1,7), [], [10, 30, 50])

print ('Round trip of 50+5/18 miles, 21+1/3 - 1/3 = 21 days.')
stackstrategy (21+Fraction(1,3), [], [13+Fraction(1,3), 33+Fraction(1,3)],
               endposition = 33+Fraction(1,3))

print ('Round trip of 49+13/18 miles, 20+2/3 - 5/12 = 20+1/4 days.')
stackstrategy (20+Fraction(2,3), [], [11+Fraction(2,3), 31+Fraction(2,3)],
               endposition = 31+Fraction(2,3))

print ('Part A of Algorithm 1, 12 - 2 = 10 days')
stackstrategy (12, [],
               [-90, -80, -70],
               startposition = -100, endposition = -80)

print ('Part A of Algorithm 2, 11+1/8 - 2 = 9+1/8 days')
stackstrategy (11+Fraction(1,8), [],
               [-91-Fraction(1,4), -80, -71-Fraction(1,4)],
               startposition = -100, endposition = -80)

print ('Day 8 of Algorithm 3 is ', end='')
showfraction (96+Fraction(26,29) - 82-Fraction(12,29) +
              96+Fraction(26,29) - 95-Fraction(20,29) +
              100 - 95-Fraction(20,29))
print (' miles.')
print ('Part A of Algorithm 3, 8+4/29 - 2 = 6+4/29 days')
stackstrategy (8+Fraction(4,29), [],
               [-96-Fraction(26,29), -82-Fraction(12,29),
                -75-Fraction(20,29)],
               startposition = -100, endposition = -82-Fraction(12,29))

print ('Optimization of Part B of Algorithm 1, 11+1/7 days.') 
stackstrategy (11+Fraction(1,7), [], [])

print ('Part B of Algorithm 2, 12 days.')
stackstrategy (12, [], [])

print ('Part B of Algorithm 3, 15+25/29 days.')
stackstrategy (15+Fraction(25,29), [], [])


==> anc/stackstrategy.txt <==
One way trip of 100 miles, 82+8/55 days.
8/55 @ 0  {  82 @ 0  }
0 @ 0  {  80 @ 0  2 @ 8/11  }
0 @ 0  {  78 @ 0  2 @ 8/11  1 @ 10  }
0 @ 0  {  76 @ 0  2 @ 8/11  2 @ 10  }
0 @ 0  {  74 @ 0  2 @ 8/11  3 @ 10  }
0 @ 0  {  72 @ 0  2 @ 8/11  4 @ 10  }
0 @ 0  {  70 @ 0  2 @ 8/11  5 @ 10  }
0 @ 0  {  68 @ 0  2 @ 8/11  6 @ 10  }
0 @ 0  {  66 @ 0  2 @ 8/11  7 @ 10  }
0 @ 0  {  64 @ 0  2 @ 8/11  8 @ 10  }
0 @ 0  {  62 @ 0  2 @ 8/11  9 @ 10  }
0 @ 0  {  60 @ 0  2 @ 8/11  10 @ 10  }
0 @ 0  {  58 @ 0  2 @ 8/11  11 @ 10  }
0 @ 0  {  56 @ 0  2 @ 8/11  12 @ 10  }
0 @ 0  {  54 @ 0  2 @ 8/11  13 @ 10  }
0 @ 0  {  52 @ 0  2 @ 8/11  14 @ 10  }
0 @ 0  {  50 @ 0  2 @ 8/11  15 @ 10  }
0 @ 0  {  48 @ 0  2 @ 8/11  16 @ 10  }
0 @ 0  {  46 @ 0  2 @ 8/11  17 @ 10  }
0 @ 0  {  44 @ 0  2 @ 8/11  18 @ 10  }
0 @ 0  {  42 @ 0  2 @ 8/11  19 @ 10  }
0 @ 0  {  40 @ 0  2 @ 8/11  20 @ 10  }
0 @ 0  {  38 @ 0  2 @ 8/11  21 @ 10  }
0 @ 0  {  36 @ 0  2 @ 8/11  22 @ 10  }
0 @ 0  {  34 @ 0  2 @ 8/11  23 @ 10  }
0 @ 0  {  32 @ 0  2 @ 8/11  24 @ 10  }
0 @ 0  {  30 @ 0  2 @ 8/11  25 @ 10  }
0 @ 0  {  28 @ 0  2 @ 8/11  26 @ 10  }
0 @ 0  {  26 @ 0  2 @ 8/11  27 @ 10  }
0 @ 0  {  24 @ 0  2 @ 8/11  28 @ 10  }
0 @ 0  {  22 @ 0  2 @ 8/11  29 @ 10  }
0 @ 0  {  20 @ 0  2 @ 8/11  30 @ 10  }
0 @ 0  {  18 @ 0  2 @ 8/11  31 @ 10  }
0 @ 0  {  16 @ 0  2 @ 8/11  32 @ 10  }
0 @ 0  {  14 @ 0  2 @ 8/11  33 @ 10  }
0 @ 0  {  12 @ 0  2 @ 8/11  34 @ 10  }
0 @ 0  {  10 @ 0  2 @ 8/11  35 @ 10  }
0 @ 0  {  8 @ 0  2 @ 8/11  36 @ 10  }
0 @ 0  {  6 @ 0  2 @ 8/11  37 @ 10  }
0 @ 0  {  4 @ 0  2 @ 8/11  38 @ 10  }
0 @ 0  {  2 @ 0  2 @ 8/11  39 @ 10  }
0 @ 8/11  {  2 @ 8/11  38 @ 10  2 @ 10+2/11  }
0 @ 10  {  38 @ 10  2 @ 10+2/11  1 @ 15+4/11  }
0 @ 10  {  36 @ 10  2 @ 10+2/11  2 @ 17+15/22  }
0 @ 10  {  34 @ 10  2 @ 10+2/11  2 @ 17+15/22  1 @ 20  }
0 @ 10  {  32 @ 10  2 @ 10+2/11  2 @ 17+15/22  2 @ 20  }
0 @ 10  {  30 @ 10  2 @ 10+2/11  2 @ 17+15/22  3 @ 20  }
0 @ 10  {  28 @ 10  2 @ 10+2/11  2 @ 17+15/22  4 @ 20  }
0 @ 10  {  26 @ 10  2 @ 10+2/11  2 @ 17+15/22  5 @ 20  }
0 @ 10  {  24 @ 10  2 @ 10+2/11  2 @ 17+15/22  6 @ 20  }
0 @ 10  {  22 @ 10  2 @ 10+2/11  2 @ 17+15/22  7 @ 20  }
0 @ 10  {  20 @ 10  2 @ 10+2/11  2 @ 17+15/22  8 @ 20  }
0 @ 10  {  18 @ 10  2 @ 10+2/11  2 @ 17+15/22  9 @ 20  }
0 @ 10  {  16 @ 10  2 @ 10+2/11  2 @ 17+15/22  10 @ 20  }
0 @ 10  {  14 @ 10  2 @ 10+2/11  2 @ 17+15/22  11 @ 20  }
0 @ 10  {  12 @ 10  2 @ 10+2/11  2 @ 17+15/22  12 @ 20  }
0 @ 10  {  10 @ 10  2 @ 10+2/11  2 @ 17+15/22  13 @ 20  }
0 @ 10  {  8 @ 10  2 @ 10+2/11  2 @ 17+15/22  14 @ 20  }
0 @ 10  {  6 @ 10  2 @ 10+2/11  2 @ 17+15/22  15 @ 20  }
0 @ 10  {  4 @ 10  2 @ 10+2/11  2 @ 17+15/22  16 @ 20  }
0 @ 10  {  2 @ 10  2 @ 10+2/11  2 @ 17+15/22  17 @ 20  }
0 @ 10+2/11  {  2 @ 10+2/11  2 @ 17+15/22  16 @ 20  2 @ 20+1/22  }
0 @ 17+15/22  {  2 @ 17+15/22  16 @ 20  2 @ 20+1/22  1 @ 23+41/44  }
0 @ 20  {  16 @ 20  2 @ 20+1/22  2 @ 26+17/44  }
0 @ 20  {  14 @ 20  2 @ 20+1/22  2 @ 26+17/44  1 @ 30  }
0 @ 20  {  12 @ 20  2 @ 20+1/22  2 @ 26+17/44  2 @ 30  }
0 @ 20  {  10 @ 20  2 @ 20+1/22  2 @ 26+17/44  3 @ 30  }
0 @ 20  {  8 @ 20  2 @ 20+1/22  2 @ 26+17/44  4 @ 30  }
0 @ 20  {  6 @ 20  2 @ 20+1/22  2 @ 26+17/44  5 @ 30  }
0 @ 20  {  4 @ 20  2 @ 20+1/22  2 @ 26+17/44  6 @ 30  }
0 @ 20  {  2 @ 20  2 @ 20+1/22  2 @ 26+17/44  7 @ 30  }
0 @ 20+1/22  {  2 @ 20+1/22  2 @ 26+17/44  6 @ 30  2 @ 30+1/88  }
0 @ 26+17/44  {  2 @ 26+17/44  6 @ 30  2 @ 30+1/88  1 @ 33+19/88  }
0 @ 30  {  6 @ 30  2 @ 30+1/88  2 @ 35+31/44  }
0 @ 30  {  4 @ 30  2 @ 30+1/88  2 @ 35+31/44  1 @ 40  }
0 @ 30  {  2 @ 30  2 @ 30+1/88  2 @ 35+31/44  2 @ 40  }
0 @ 30+1/88  {  2 @ 30+1/88  2 @ 35+31/44  2 @ 40  1 @ 40+1/176  }
0 @ 35+31/44  {  2 @ 35+31/44  2 @ 40  2 @ 41+19/44  }
0 @ 40  {  2 @ 40  2 @ 41+19/44  1 @ 47+75/88  }
0 @ 41+19/44  {  2 @ 41+19/44  2 @ 49+25/88  }
0 @ 49+25/88  {  2 @ 49+25/88  1 @ 55+63/176  }
0 @ 60  {  2 @ 60  }
0 @ 80  {  1 @ 80  }
0 @ 100  {  }
Farthest position = 100.

One way trip of 100 miles, starting at dawn, 83 - 47/6144 = 82+6097/6144 days.
0 @ 0  {  83 @ 0  -1 @ 100  }
0 @ 0  {  80 @ 0  2 @ 5  -1 @ 100  }
0 @ 0  {  78 @ 0  2 @ 5  1 @ 10  -1 @ 100  }
0 @ 0  {  76 @ 0  2 @ 5  2 @ 10  -1 @ 100  }
0 @ 0  {  74 @ 0  2 @ 5  3 @ 10  -1 @ 100  }
0 @ 0  {  72 @ 0  2 @ 5  4 @ 10  -1 @ 100  }
0 @ 0  {  70 @ 0  2 @ 5  5 @ 10  -1 @ 100  }
0 @ 0  {  68 @ 0  2 @ 5  6 @ 10  -1 @ 100  }
0 @ 0  {  66 @ 0  2 @ 5  7 @ 10  -1 @ 100  }
0 @ 0  {  64 @ 0  2 @ 5  8 @ 10  -1 @ 100  }
0 @ 0  {  62 @ 0  2 @ 5  9 @ 10  -1 @ 100  }
0 @ 0  {  60 @ 0  2 @ 5  10 @ 10  -1 @ 100  }
0 @ 0  {  58 @ 0  2 @ 5  11 @ 10  -1 @ 100  }
0 @ 0  {  56 @ 0  2 @ 5  12 @ 10  -1 @ 100  }
0 @ 0  {  54 @ 0  2 @ 5  13 @ 10  -1 @ 100  }
0 @ 0  {  52 @ 0  2 @ 5  14 @ 10  -1 @ 100  }
0 @ 0  {  50 @ 0  2 @ 5  15 @ 10  -1 @ 100  }
0 @ 0  {  48 @ 0  2 @ 5  16 @ 10  -1 @ 100  }
0 @ 0  {  46 @ 0  2 @ 5  17 @ 10  -1 @ 100  }
0 @ 0  {  44 @ 0  2 @ 5  18 @ 10  -1 @ 100  }
0 @ 0  {  42 @ 0  2 @ 5  19 @ 10  -1 @ 100  }
0 @ 0  {  40 @ 0  2 @ 5  20 @ 10  -1 @ 100  }
0 @ 0  {  38 @ 0  2 @ 5  21 @ 10  -1 @ 100  }
0 @ 0  {  36 @ 0  2 @ 5  22 @ 10  -1 @ 100  }
0 @ 0  {  34 @ 0  2 @ 5  23 @ 10  -1 @ 100  }
0 @ 0  {  32 @ 0  2 @ 5  24 @ 10  -1 @ 100  }
0 @ 0  {  30 @ 0  2 @ 5  25 @ 10  -1 @ 100  }
0 @ 0  {  28 @ 0  2 @ 5  26 @ 10  -1 @ 100  }
0 @ 0  {  26 @ 0  2 @ 5  27 @ 10  -1 @ 100  }
0 @ 0  {  24 @ 0  2 @ 5  28 @ 10  -1 @ 100  }
0 @ 0  {  22 @ 0  2 @ 5  29 @ 10  -1 @ 100  }
0 @ 0  {  20 @ 0  2 @ 5  30 @ 10  -1 @ 100  }
0 @ 0  {  18 @ 0  2 @ 5  31 @ 10  -1 @ 100  }
0 @ 0  {  16 @ 0  2 @ 5  32 @ 10  -1 @ 100  }
0 @ 0  {  14 @ 0  2 @ 5  33 @ 10  -1 @ 100  }
0 @ 0  {  12 @ 0  2 @ 5  34 @ 10  -1 @ 100  }
0 @ 0  {  10 @ 0  2 @ 5  35 @ 10  -1 @ 100  }
0 @ 0  {  8 @ 0  2 @ 5  36 @ 10  -1 @ 100  }
0 @ 0  {  6 @ 0  2 @ 5  37 @ 10  -1 @ 100  }
0 @ 0  {  4 @ 0  2 @ 5  38 @ 10  -1 @ 100  }
0 @ 0  {  2 @ 0  2 @ 5  39 @ 10  -1 @ 100  }
0 @ 5  {  2 @ 5  38 @ 10  2 @ 11+1/4  -1 @ 100  }
0 @ 10  {  38 @ 10  2 @ 11+1/4  1 @ 17+1/2  -1 @ 100  }
0 @ 10  {  36 @ 10  2 @ 11+1/4  2 @ 18+3/4  -1 @ 100  }
0 @ 10  {  34 @ 10  2 @ 11+1/4  2 @ 18+3/4  1 @ 20  -1 @ 100  }
0 @ 10  {  32 @ 10  2 @ 11+1/4  2 @ 18+3/4  2 @ 20  -1 @ 100  }
0 @ 10  {  30 @ 10  2 @ 11+1/4  2 @ 18+3/4  3 @ 20  -1 @ 100  }
0 @ 10  {  28 @ 10  2 @ 11+1/4  2 @ 18+3/4  4 @ 20  -1 @ 100  }
0 @ 10  {  26 @ 10  2 @ 11+1/4  2 @ 18+3/4  5 @ 20  -1 @ 100  }
0 @ 10  {  24 @ 10  2 @ 11+1/4  2 @ 18+3/4  6 @ 20  -1 @ 100  }
0 @ 10  {  22 @ 10  2 @ 11+1/4  2 @ 18+3/4  7 @ 20  -1 @ 100  }
0 @ 10  {  20 @ 10  2 @ 11+1/4  2 @ 18+3/4  8 @ 20  -1 @ 100  }
0 @ 10  {  18 @ 10  2 @ 11+1/4  2 @ 18+3/4  9 @ 20  -1 @ 100  }
0 @ 10  {  16 @ 10  2 @ 11+1/4  2 @ 18+3/4  10 @ 20  -1 @ 100  }
0 @ 10  {  14 @ 10  2 @ 11+1/4  2 @ 18+3/4  11 @ 20  -1 @ 100  }
0 @ 10  {  12 @ 10  2 @ 11+1/4  2 @ 18+3/4  12 @ 20  -1 @ 100  }
0 @ 10  {  10 @ 10  2 @ 11+1/4  2 @ 18+3/4  13 @ 20  -1 @ 100  }
0 @ 10  {  8 @ 10  2 @ 11+1/4  2 @ 18+3/4  14 @ 20  -1 @ 100  }
0 @ 10  {  6 @ 10  2 @ 11+1/4  2 @ 18+3/4  15 @ 20  -1 @ 100  }
0 @ 10  {  4 @ 10  2 @ 11+1/4  2 @ 18+3/4  16 @ 20  -1 @ 100  }
0 @ 10  {  2 @ 10  2 @ 11+1/4  2 @ 18+3/4  17 @ 20  -1 @ 100  }
0 @ 11+1/4  {  2 @ 11+1/4  2 @ 18+3/4  16 @ 20  2 @ 20+5/16  -1 @ 100  }
0 @ 18+3/4  {  2 @ 18+3/4  16 @ 20  2 @ 20+5/16  1 @ 25  -1 @ 100  }
0 @ 20  {  16 @ 20  2 @ 20+5/16  2 @ 27+3/16  -1 @ 100  }
0 @ 20  {  14 @ 20  2 @ 20+5/16  2 @ 27+3/16  1 @ 30  -1 @ 100  }
0 @ 20  {  12 @ 20  2 @ 20+5/16  2 @ 27+3/16  2 @ 30  -1 @ 100  }
0 @ 20  {  10 @ 20  2 @ 20+5/16  2 @ 27+3/16  3 @ 30  -1 @ 100  }
0 @ 20  {  8 @ 20  2 @ 20+5/16  2 @ 27+3/16  4 @ 30  -1 @ 100  }
0 @ 20  {  6 @ 20  2 @ 20+5/16  2 @ 27+3/16  5 @ 30  -1 @ 100  }
0 @ 20  {  4 @ 20  2 @ 20+5/16  2 @ 27+3/16  6 @ 30  -1 @ 100  }
0 @ 20  {  2 @ 20  2 @ 20+5/16  2 @ 27+3/16  7 @ 30  -1 @ 100  }
0 @ 20+5/16  {  2 @ 20+5/16  2 @ 27+3/16  6 @ 30  2 @ 30+5/64  -1 @ 100  }
0 @ 27+3/16  {  2 @ 27+3/16  6 @ 30  2 @ 30+5/64  1 @ 33+3/4  -1 @ 100  }
0 @ 30  {  6 @ 30  2 @ 30+5/64  2 @ 36+11/64  -1 @ 100  }
0 @ 30  {  4 @ 30  2 @ 30+5/64  2 @ 36+11/64  1 @ 40  -1 @ 100  }
0 @ 30  {  2 @ 30  2 @ 30+5/64  2 @ 36+11/64  2 @ 40  -1 @ 100  }
0 @ 30+5/64  {  2 @ 30+5/64  2 @ 36+11/64  2 @ 40  1 @ 40+5/128  -1 @ 100  }
0 @ 36+11/64  {  2 @ 36+11/64  2 @ 40  2 @ 41+149/256  -1 @ 100  }
0 @ 40  {  2 @ 40  2 @ 41+149/256  1 @ 48+11/128  -1 @ 100  }
0 @ 41+149/256  {  2 @ 41+149/256  2 @ 49+449/1024  -1 @ 100  }
0 @ 49+449/1024  {  2 @ 49+449/1024  1 @ 55+1045/2048  -1 @ 100  }
0 @ 60+235/1536  {  2 @ 60+235/1536  -1 @ 100  }
0 @ 80+235/1536  {  1 @ 80+235/1536  -1 @ 100  }
47/6144 @ 100  {  -1 @ 100  }
Farthest position = 100.

Round trip of 50 miles, e1 >= f1, 21 - 3/8 = 20+5/8 days.
0 @ 0  {  21 @ 0  -1 @ 12+1/2  -1 @ 32+1/2  }
0 @ 0  {  18 @ 0  2 @ 5  -1 @ 12+1/2  -1 @ 32+1/2  }
0 @ 0  {  16 @ 0  2 @ 5  1 @ 10  -1 @ 12+1/2  -1 @ 32+1/2  }
0 @ 0  {  14 @ 0  2 @ 5  2 @ 10  -1 @ 12+1/2  -1 @ 32+1/2  }
0 @ 0  {  12 @ 0  2 @ 5  3 @ 10  -1 @ 12+1/2  -1 @ 32+1/2  }
0 @ 0  {  10 @ 0  2 @ 5  4 @ 10  -1 @ 12+1/2  -1 @ 32+1/2  }
0 @ 0  {  8 @ 0  2 @ 5  5 @ 10  -1 @ 12+1/2  -1 @ 32+1/2  }
0 @ 0  {  6 @ 0  2 @ 5  6 @ 10  -1 @ 12+1/2  -1 @ 32+1/2  }
0 @ 0  {  4 @ 0  2 @ 5  7 @ 10  -1 @ 12+1/2  -1 @ 32+1/2  }
0 @ 0  {  2 @ 0  2 @ 5  8 @ 10  -1 @ 12+1/2  -1 @ 32+1/2  }
0 @ 5  {  2 @ 5  8 @ 10  -1 @ 32+1/2  }
0 @ 10  {  8 @ 10  1 @ 17+1/2  -1 @ 32+1/2  }
0 @ 10  {  6 @ 10  2 @ 18+3/4  -1 @ 32+1/2  }
0 @ 10  {  4 @ 10  2 @ 18+3/4  1 @ 20  -1 @ 32+1/2  }
0 @ 10  {  2 @ 10  2 @ 18+3/4  2 @ 20  -1 @ 32+1/2  }
0 @ 18+3/4  {  2 @ 18+3/4  2 @ 20  1 @ 24+3/8  -1 @ 32+1/2  }
0 @ 20  {  2 @ 20  2 @ 26+7/8  -1 @ 32+1/2  }
0 @ 27+1/2  {  2 @ 27+1/2  }
0 @ 47+1/2  {  1 @ 47+1/2  }
0 @ 32+1/2  {  }
Farthest position = 50.

Round trip of 50 miles, f1 >= e1, 21+1/7 - 1/2 = 20+9/14 days.
1/7 @ 0  {  21 @ 0  -1 @ 10  -1 @ 30  -1 @ 50  }
0 @ 0  {  20 @ 0  1 @ 1+3/7  -1 @ 10  -1 @ 30  -1 @ 50  }
0 @ 0  {  18 @ 0  2 @ 5+5/7  -1 @ 10  -1 @ 30  -1 @ 50  }
0 @ 0  {  16 @ 0  2 @ 5+5/7  -1 @ 30  -1 @ 50  }
0 @ 0  {  14 @ 0  2 @ 5+5/7  1 @ 10  -1 @ 30  -1 @ 50  }
0 @ 0  {  12 @ 0  2 @ 5+5/7  2 @ 10  -1 @ 30  -1 @ 50  }
0 @ 0  {  10 @ 0  2 @ 5+5/7  3 @ 10  -1 @ 30  -1 @ 50  }
0 @ 0  {  8 @ 0  2 @ 5+5/7  4 @ 10  -1 @ 30  -1 @ 50  }
0 @ 0  {  6 @ 0  2 @ 5+5/7  5 @ 10  -1 @ 30  -1 @ 50  }
0 @ 0  {  4 @ 0  2 @ 5+5/7  6 @ 10  -1 @ 30  -1 @ 50  }
0 @ 0  {  2 @ 0  2 @ 5+5/7  7 @ 10  -1 @ 30  -1 @ 50  }
0 @ 5+5/7  {  2 @ 5+5/7  6 @ 10  2 @ 11+3/7  -1 @ 30  -1 @ 50  }
0 @ 10  {  6 @ 10  2 @ 11+3/7  1 @ 17+6/7  -1 @ 30  -1 @ 50  }
0 @ 10  {  4 @ 10  2 @ 11+3/7  2 @ 18+13/14  -1 @ 30  -1 @ 50  }
0 @ 10  {  2 @ 10  2 @ 11+3/7  2 @ 18+13/14  1 @ 20  -1 @ 30  -1 @ 50  }
0 @ 11+3/7  {  2 @ 11+3/7  2 @ 18+13/14  2 @ 20+5/14  -1 @ 30  -1 @ 50  }
0 @ 18+13/14  {  2 @ 18+13/14  2 @ 20+5/14  1 @ 25+5/28  -1 @ 30  -1 @ 50  }
0 @ 20+5/14  {  2 @ 20+5/14  2 @ 27+23/56  -1 @ 30  -1 @ 50  }
0 @ 30  {  2 @ 30  -1 @ 50  }
0 @ 50  {  }
Farthest position = 50.

Round trip of 50+5/18 miles, 21+1/3 - 1/3 = 21 days.
1/3 @ 0  {  21 @ 0  -1 @ 13+1/3  -1 @ 33+1/3  }
0 @ 0  {  20 @ 0  1 @ 3+1/3  -1 @ 13+1/3  -1 @ 33+1/3  }
0 @ 0  {  18 @ 0  2 @ 6+2/3  -1 @ 13+1/3  -1 @ 33+1/3  }
0 @ 0  {  16 @ 0  2 @ 6+2/3  1 @ 10  -1 @ 13+1/3  -1 @ 33+1/3  }
0 @ 0  {  14 @ 0  2 @ 6+2/3  2 @ 10  -1 @ 13+1/3  -1 @ 33+1/3  }
0 @ 0  {  12 @ 0  2 @ 6+2/3  3 @ 10  -1 @ 13+1/3  -1 @ 33+1/3  }
0 @ 0  {  10 @ 0  2 @ 6+2/3  4 @ 10  -1 @ 13+1/3  -1 @ 33+1/3  }
0 @ 0  {  8 @ 0  2 @ 6+2/3  5 @ 10  -1 @ 13+1/3  -1 @ 33+1/3  }
0 @ 0  {  6 @ 0  2 @ 6+2/3  6 @ 10  -1 @ 13+1/3  -1 @ 33+1/3  }
0 @ 0  {  4 @ 0  2 @ 6+2/3  7 @ 10  -1 @ 13+1/3  -1 @ 33+1/3  }
0 @ 0  {  2 @ 0  2 @ 6+2/3  8 @ 10  -1 @ 13+1/3  -1 @ 33+1/3  }
0 @ 6+2/3  {  2 @ 6+2/3  8 @ 10  -1 @ 33+1/3  }
0 @ 10  {  8 @ 10  1 @ 18+1/3  -1 @ 33+1/3  }
0 @ 10  {  6 @ 10  2 @ 19+1/6  -1 @ 33+1/3  }
0 @ 10  {  4 @ 10  2 @ 19+1/6  1 @ 20  -1 @ 33+1/3  }
0 @ 10  {  2 @ 10  2 @ 19+1/6  2 @ 20  -1 @ 33+1/3  }
0 @ 19+1/6  {  2 @ 19+1/6  2 @ 20  1 @ 24+7/12  -1 @ 33+1/3  }
0 @ 20  {  2 @ 20  2 @ 27+1/12  -1 @ 33+1/3  }
0 @ 27+2/9  {  2 @ 27+2/9  }
0 @ 47+2/9  {  1 @ 47+2/9  }
0 @ 33+1/3  {  }
Farthest position = 50+5/18.

Round trip of 49+13/18 miles, 20+2/3 - 5/12 = 20+1/4 days.
2/3 @ 0  {  20 @ 0  -1 @ 11+2/3  -1 @ 31+2/3  }
0 @ 0  {  18 @ 0  2 @ 3+1/3  -1 @ 11+2/3  -1 @ 31+2/3  }
0 @ 0  {  16 @ 0  2 @ 3+1/3  1 @ 10  -1 @ 11+2/3  -1 @ 31+2/3  }
0 @ 0  {  14 @ 0  2 @ 3+1/3  2 @ 10  -1 @ 11+2/3  -1 @ 31+2/3  }
0 @ 0  {  12 @ 0  2 @ 3+1/3  3 @ 10  -1 @ 11+2/3  -1 @ 31+2/3  }
0 @ 0  {  10 @ 0  2 @ 3+1/3  4 @ 10  -1 @ 11+2/3  -1 @ 31+2/3  }
0 @ 0  {  8 @ 0  2 @ 3+1/3  5 @ 10  -1 @ 11+2/3  -1 @ 31+2/3  }
0 @ 0  {  6 @ 0  2 @ 3+1/3  6 @ 10  -1 @ 11+2/3  -1 @ 31+2/3  }
0 @ 0  {  4 @ 0  2 @ 3+1/3  7 @ 10  -1 @ 11+2/3  -1 @ 31+2/3  }
0 @ 0  {  2 @ 0  2 @ 3+1/3  8 @ 10  -1 @ 11+2/3  -1 @ 31+2/3  }
0 @ 3+1/3  {  2 @ 3+1/3  8 @ 10  -1 @ 31+2/3  }
0 @ 10  {  8 @ 10  1 @ 16+2/3  -1 @ 31+2/3  }
0 @ 10  {  6 @ 10  2 @ 18+1/3  -1 @ 31+2/3  }
0 @ 10  {  4 @ 10  2 @ 18+1/3  1 @ 20  -1 @ 31+2/3  }
0 @ 10  {  2 @ 10  2 @ 18+1/3  2 @ 20  -1 @ 31+2/3  }
0 @ 18+1/3  {  2 @ 18+1/3  2 @ 20  1 @ 24+1/6  -1 @ 31+2/3  }
0 @ 20  {  2 @ 20  2 @ 26+2/3  -1 @ 31+2/3  }
0 @ 27+7/9  {  2 @ 27+7/9  }
0 @ 47+7/9  {  1 @ 47+7/9  }
0 @ 31+2/3  {  }
Farthest position = 49+13/18.

Part A of Algorithm 1, 12 - 2 = 10 days
0 @ -100  {  12 @ -100  -1 @ -90  -1 @ -80  -1 @ -70  }
0 @ -100  {  10 @ -100  -1 @ -80  -1 @ -70  }
0 @ -100  {  8 @ -100  1 @ -90  -1 @ -80  -1 @ -70  }
0 @ -100  {  6 @ -100  2 @ -90  -1 @ -80  -1 @ -70  }
0 @ -100  {  4 @ -100  3 @ -90  -1 @ -80  -1 @ -70  }
0 @ -100  {  2 @ -100  4 @ -90  -1 @ -80  -1 @ -70  }
0 @ -90  {  4 @ -90  1 @ -85  -1 @ -80  -1 @ -70  }
0 @ -90  {  2 @ -90  2 @ -82-1/2  -1 @ -80  -1 @ -70  }
0 @ -80  {  2 @ -80  -1 @ -70  }
0 @ -80  {  }
Farthest position = -70.

Part A of Algorithm 2, 11+1/8 - 2 = 9+1/8 days
1/8 @ -100  {  11 @ -100  -1 @ -91-1/4  -1 @ -80  -1 @ -71-1/4  }
0 @ -100  {  10 @ -100  1 @ -98-3/4  -1 @ -91-1/4  -1 @ -80  -1 @ -71-1/4  }
0 @ -100  {  8 @ -100  2 @ -94-3/8  -1 @ -91-1/4  -1 @ -80  -1 @ -71-1/4  }
0 @ -100  {  6 @ -100  2 @ -93-3/4  -1 @ -80  -1 @ -71-1/4  }
0 @ -100  {  4 @ -100  2 @ -93-3/4  1 @ -90  -1 @ -80  -1 @ -71-1/4  }
0 @ -100  {  2 @ -100  2 @ -93-3/4  2 @ -90  -1 @ -80  -1 @ -71-1/4  }
0 @ -93-3/4  {  2 @ -93-3/4  2 @ -90  1 @ -86-7/8  -1 @ -80  -1 @ -71-1/4  }
0 @ -90  {  2 @ -90  2 @ -84-3/8  -1 @ -80  -1 @ -71-1/4  }
0 @ -82-1/2  {  2 @ -82-1/2  -1 @ -71-1/4  }
0 @ -80  {  }
Farthest position = -71-1/4.

Day 8 of Algorithm 3 is 20 miles.
Part A of Algorithm 3, 8+4/29 - 2 = 6+4/29 days
4/29 @ -100  {  8 @ -100  -1 @ -96-26/29  -1 @ -82-12/29  -1 @ -75-20/29  }
0 @ -100  {  6 @ -100  2 @ -99-9/29  -1 @ -96-26/29  -1 @ -82-12/29  -1 @ -75-20/29  }
0 @ -100  {  4 @ -100  2 @ -95-25/29  -1 @ -82-12/29  -1 @ -75-20/29  }
0 @ -100  {  2 @ -100  2 @ -95-25/29  1 @ -90  -1 @ -82-12/29  -1 @ -75-20/29  }
0 @ -95-25/29  {  2 @ -95-25/29  2 @ -88-28/29  -1 @ -82-12/29  -1 @ -75-20/29  }
0 @ -88-28/29  {  2 @ -88-28/29  -1 @ -75-20/29  }
0 @ -82-12/29  {  }
Farthest position = -75-20/29.

Optimization of Part B of Algorithm 1, 11+1/7 days.
1/7 @ 0  {  11 @ 0  }
0 @ 0  {  10 @ 0  1 @ 1+3/7  }
0 @ 0  {  8 @ 0  2 @ 5+5/7  }
0 @ 0  {  6 @ 0  2 @ 5+5/7  1 @ 10  }
0 @ 0  {  4 @ 0  2 @ 5+5/7  2 @ 10  }
0 @ 0  {  2 @ 0  2 @ 5+5/7  3 @ 10  }
0 @ 5+5/7  {  2 @ 5+5/7  2 @ 10  2 @ 11+3/7  }
0 @ 10  {  2 @ 10  2 @ 11+3/7  1 @ 17+6/7  }
0 @ 11+3/7  {  2 @ 11+3/7  2 @ 19+2/7  }
0 @ 19+2/7  {  2 @ 19+2/7  1 @ 25+5/14  }
0 @ 30  {  2 @ 30  }
0 @ 50  {  1 @ 50  }
0 @ 70  {  }
Farthest position = 70.

Part B of Algorithm 2, 12 days.
0 @ 0  {  12 @ 0  }
0 @ 0  {  10 @ 0  1 @ 10  }
0 @ 0  {  8 @ 0  2 @ 10  }
0 @ 0  {  6 @ 0  3 @ 10  }
0 @ 0  {  4 @ 0  4 @ 10  }
0 @ 0  {  2 @ 0  5 @ 10  }
0 @ 10  {  4 @ 10  2 @ 12+1/2  }
0 @ 10  {  2 @ 10  2 @ 12+1/2  1 @ 20  }
0 @ 12+1/2  {  2 @ 12+1/2  2 @ 20+5/8  }
0 @ 20+5/8  {  2 @ 20+5/8  1 @ 26+9/16  }
0 @ 31+1/4  {  2 @ 31+1/4  }
0 @ 51+1/4  {  1 @ 51+1/4  }
0 @ 71+1/4  {  }
Farthest position = 71+1/4.

Part B of Algorithm 3, 15+25/29 days.
25/29 @ 0  {  15 @ 0  }
0 @ 0  {  14 @ 0  1 @ 8+18/29  }
0 @ 0  {  12 @ 0  2 @ 9+9/29  }
0 @ 0  {  10 @ 0  2 @ 9+9/29  1 @ 10  }
0 @ 0  {  8 @ 0  2 @ 9+9/29  2 @ 10  }
0 @ 0  {  6 @ 0  2 @ 9+9/29  3 @ 10  }
0 @ 0  {  4 @ 0  2 @ 9+9/29  4 @ 10  }
0 @ 0  {  2 @ 0  2 @ 9+9/29  5 @ 10  }
0 @ 9+9/29  {  2 @ 9+9/29  4 @ 10  2 @ 12+19/58  }
0 @ 10  {  4 @ 10  2 @ 12+19/58  1 @ 19+19/29  }
0 @ 10  {  2 @ 10  2 @ 12+19/58  2 @ 19+24/29  }
0 @ 12+19/58  {  2 @ 12+19/58  2 @ 19+24/29  1 @ 21+19/116  }
0 @ 19+24/29  {  2 @ 19+24/29  2 @ 23+18/29  }
0 @ 23+18/29  {  2 @ 23+18/29  1 @ 31+21/29  }
0 @ 35+20/29  {  2 @ 35+20/29  }
0 @ 55+20/29  {  1 @ 55+20/29  }
0 @ 75+20/29  {  }
Farthest position = 75+20/29.


